On Minimum-time Paths of Bounded Curvature with Position-dependent Constraints

We consider the problem of a particle traveling from an initial configuration to a final configuration (given by a point in the plane along with a prescribed velocity vector) in minimum time with non-homogeneous velocity and with constraints on the minimum turning radius of the particle over multiple regions of the state space. Necessary conditions for optimality of these paths are derived to characterize the nature of optimal paths, both when the particle is inside a region and when it crosses boundaries between neighboring regions. These conditions are used to characterize families of optimal and nonoptimal paths. Among the optimality conditions, we derive a "refraction" law at the boundary of the regions that generalizes the so-called Snell's law of refraction in optics to the case of paths with bounded curvature. Tools employed to deduce our results include recent principles of optimality for hybrid systems. The results are validated numerically.

==> Figures/psfragcompatible.m <==
function [s, msg] = psfragcompatible(infile, outfile)
%REPLACEINFILE replaces characters in ASCII file using PERL
%  
% [s, msg] = replaceinfile(infile)
%    replaces stupid cairo style in infile, original file is saved as "infile.bak"
%
% [s, msg] = replaceinfile(infile, outfile)
%    writes contents of infile to outfile, replaces stupid cairo style in infile
%    NOTE! if outputfile is '-nobak' the backup file will be deleted
%
% [s, msg] = replaceinfile()
%    opens gui for the infile, replaces stupid cairo style in infile, original file is saved as "infile.bak"
%
% in:  infile    file to search in
%      outfile   outputfile (optional) if '-nobak'
%
% out: s         status information, 0 if succesful
%      msg       messages from calling PERL 

% Pekka Kumpulainen 30.08.2000
% 16.11.2008 fixed for paths having whitespaces, 
% 16.11.2008 dos rename replaced by "movefile" to force overwrite
% 08.01.2009 '-nobak' option to remove backup file, fixed help a little..
%
% TAMPERE UNIVERSITY OF TECHNOLOGY  
% Measurement and Information Technology
% www.mit.tut.fi
%
% Ulrich Sachs 07.12.2010
% 07.12.2010 converted original replaceinfile.m from Kumpulainen to
% psfragcompatible

message = nargchk(0,2,nargin);
if ~isempty(message)
    error(message)
end

%% uigetfile if none given
if nargin < 1;
    [fn, fpath] = uigetfile('*.*','Select file');
    if ~ischar(fn)
        return
    end
    infile = fullfile(fpath,fn);
end

% replace strings with the pattern 
% <01020304>Tj or 
% [<010203>-1<0405>-1<06>-1<07>1<08>129<090a06>]TJ 
% by (placeholder)Tj

str1 = '(<[0-9a-z]+>Tj|\[<[0-9a-z<>-]+>\]TJ)';
%str2 = 'sprintf(''(%d)Tj'', $count+$count2+1)';
str2 = 'sprintf(''(%d)Tj'', $count+1)';

%% The PERL stuff
perlCmd = sprintf('"%s"',fullfile(matlabroot, 'sys\perl\win32\bin\perl'));
%perlstr = sprintf('%s -i.bak -pe "$count2 = $count2+$count; $count = 0; while(s/%s/%s/se){ $count++ +1 }" "%s"', perlCmd, str1, str2, infile);
perlstr = sprintf('%s -i.bak -pe "while(s/%s/%s/se){ $count++ }" "%s"', perlCmd, str1, str2, infile);
disp(perlstr)
[s,msg] = dos(perlstr);

%% rename files if outputfile given
if ~isempty(msg)
    error(msg)
else
    if nargin > 3 % rename files
        if strcmp('-nobak',outfile)
            delete(sprintf('%s.bak',infile));
        else
            movefile(infile, outfile);
            movefile(sprintf('%s.bak',infile), infile);
        end
    end
end

